BPS counting for knots and combinatorics on words

We discuss relations between quantum BPS invariants defined in terms of a product decomposition of certain series, and difference equations (quantum A-polynomials) that annihilate such series. We construct combinatorial models whose structure is encoded in the form of such difference equations, and whose generating functions (Hilbert-Poincar\'e series) are solutions to those equations and reproduce generating series that encode BPS invariants. Furthermore, BPS invariants in question are expressed in terms of Lyndon words in an appropriate language, thereby relating counting of BPS states to the branch of mathematics referred to as combinatorics on words. We illustrate these results in the framework of colored extremal knot polynomials: among others we determine dual quantum extremal A-polynomials for various knots, present associated combinatorial models, find corresponding BPS invariants (extremal Labastida-Mari\~no-Ooguri-Vafa invariants) and discuss their integrality.

==> anc/Dual-extremal-A-polynomials-for-torus-knots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101250,       3164]
NotebookOptionsPosition[     99877,       3110]
NotebookOutlinePosition[    100231,       3126]
CellTagsIndexPosition[    100188,       3123]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this file we present dual extremal quantum A-polynomials for several torus \
knots. In what follows x and y are operators (denoted with hats in the \
paper), such that x acts on the generating function P(x,q) by multiplication \
by x, and y acts as: y P(x,q) = P(q.x,q). All operators listed below are \
ordered so that powers of y are to the right of powers of x.\
\>", "Text",
 CellChangeTimes->{{3.680961264387904*^9, 3.6809614806591663`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["3", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Section",
 CellChangeTimes->{{3.676024121724681*^9, 3.6760241439329123`*^9}, 
   3.680592881794881*^9, {3.6805930986020117`*^9, 3.680593115362755*^9}}],

Cell[CellGroupData[{

Cell["maximal case", "Subsection",
 CellChangeTimes->{{3.680593099366695*^9, 3.6805931298566523`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A31max", "[", 
   RowBox[{"x_", ",", "y_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   SuperscriptBox["y", "2"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.68059303767949*^9, 3.680593061018176*^9}, {
  3.680593138381719*^9, 3.680593160411783*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["minimal case", "Subsection",
 CellChangeTimes->{{3.680593099366695*^9, 3.68059312580958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A31min", "[", 
   RowBox[{"x_", ",", "y_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   FractionBox["x", "q"], "-", 
   SuperscriptBox["y", "2"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "2"]}], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.68059303767949*^9, 3.680593061018176*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["5", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Section",
 CellChangeTimes->{{3.676024121724681*^9, 3.6760241439329123`*^9}, 
   3.680592881794881*^9, {3.6805930986020117`*^9, 3.680593115362755*^9}, {
   3.6805931851466627`*^9, 3.680593185146817*^9}}],

Cell[CellGroupData[{

Cell["maximal case", "Subsection",
 CellChangeTimes->{{3.680593099366695*^9, 3.6805931298566523`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A51max", "[", 
   RowBox[{"x_", ",", "y_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   SuperscriptBox["y", "2"], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "8"]}], "q"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", "x", " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "22"]}]}]}]], "Input",
 CellChangeTimes->{{3.680595036652878*^9, 3.680595047757189*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["minimal case", "Subsection",
 CellChangeTimes->{{3.680593099366695*^9, 3.68059312580958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A51min", "[", 
   RowBox[{"x_", ",", "y_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   FractionBox["x", 
    SuperscriptBox["q", "3"]], "-", 
   SuperscriptBox["y", "2"], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "2"]}], "q"], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "4"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "4"]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], "q"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "6"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "6"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "8"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "12"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "12"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "18"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "26"]}]}]}]], "Input",
 CellChangeTimes->{{3.68059303767949*^9, 3.680593061018176*^9}, {
  3.6805933481977997`*^9, 3.680593351022195*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["7", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Section",
 CellChangeTimes->{{3.676024121724681*^9, 3.6760241439329123`*^9}, 
   3.680592881794881*^9, {3.6805930986020117`*^9, 3.680593115362755*^9}, {
   3.6805931851466627`*^9, 3.680593185146817*^9}, {3.680595115742516*^9, 
   3.680595115742733*^9}}],

Cell[CellGroupData[{

Cell["maximal case", "Subsection",
 CellChangeTimes->{{3.680593099366695*^9, 3.6805931298566523`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A71max", "[", 
   RowBox[{"x_", ",", "y_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"1", "-", "y", "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "4"]}], 
    SuperscriptBox["q", "3"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "5"]}], "q"], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "6"]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "7"]}], "q"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "7"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "7"]}], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "8"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "13"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "13"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "47"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "49"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "51"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "29"]}]}]}]], "Input",
 CellChangeTimes->{{3.680595036652878*^9, 3.680595047757189*^9}, {
   3.680595124183201*^9, 3.680595126448641*^9}, 3.680595323959182*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["minimal case", "Subsection",
 CellChangeTimes->{{3.680593099366695*^9, 3.68059312580958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A71min", "[", 
   RowBox[{"x_", ",", "y_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   FractionBox["x", 
    SuperscriptBox["q", "5"]], "-", "y", "+", 
   FractionBox[
    RowBox[{"x", " ", "y"}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "2"]}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "2"]}], "q"], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "3"]}], 
    SuperscriptBox["q", "3"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "3"]}], "q"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "3"]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"]}], 
    SuperscriptBox["q", "2"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "4"]}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "4"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "5"]}], 
    SuperscriptBox["q", "7"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "5"]}], 
    SuperscriptBox["q", "5"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "5"]}], 
    SuperscriptBox["q", "3"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "5"]}], "q"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "5"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "x", " ", 
    SuperscriptBox["y", "5"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "5"]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "5"]}], 
    SuperscriptBox["q", "2"]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "5"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "5"]}], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], 
    SuperscriptBox["q", "7"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], 
    SuperscriptBox["q", "5"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "6"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "6"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "x", " ", 
    SuperscriptBox["y", "6"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", "x", " ", 
    SuperscriptBox["y", "6"]}], "+", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}], "-", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "7"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "7"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "7"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "7"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "7"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "7"]}], "+", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "9"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "9"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "9"]}], "+", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "10"]}], 
    SuperscriptBox["q", "2"]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "11"]}], 
    SuperscriptBox["q", "2"]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "11"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "11"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "11"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "11"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "11"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "29"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "12"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "29"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "31"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "13"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "36"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "13"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "29"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "31"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "33"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "35"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "37"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "14"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "38"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "14"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "29"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "31"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "33"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "35"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "37"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "38"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "40"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "42"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "46"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "29"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "31"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "33"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "35"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "37"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "40"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "42"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "46"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "48"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "40"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "42"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "46"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"10", " ", 
    SuperscriptBox["q", "48"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "50"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "52"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "54"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "56"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "17"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "42"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "46"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "48"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "50"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "52"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "54"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "56"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "58"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "18"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "42"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "46"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "48"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "50"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"11", " ", 
    SuperscriptBox["q", "52"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"12", " ", 
    SuperscriptBox["q", "54"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"11", " ", 
    SuperscriptBox["q", "56"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "58"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "60"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "62"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "64"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "66"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "19"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "46"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "48"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "50"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "52"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "54"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "56"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "58"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "60"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "62"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "64"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "66"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "68"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "73"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "75"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "77"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "79"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "44"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "46"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "48"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "50"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "52"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "54"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "56"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "58"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "60"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "62"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "64"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "66"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "68"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "70"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "72"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "74"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "76"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "21"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "77"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "21"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "79"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "21"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "81"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "77"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "79"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "81"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "83"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "85"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "87"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "89"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "91"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "22"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "81"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "83"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "85"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "87"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "89"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "91"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "93"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "23"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "81"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "83"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "85"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "87"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "89"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "91"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "93"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "95"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "97"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "99"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "101"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "103"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "24"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "85"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "87"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "89"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "91"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "93"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "95"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "97"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "99"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "101"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "103"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "105"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "25"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "85"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "87"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "89"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "91"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "93"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "95"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "97"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "99"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "101"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "103"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "105"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "107"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "109"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "111"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "113"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "115"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "126"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "27"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "128"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "27"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "130"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "27"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "132"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "27"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "134"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "132"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "28"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "134"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "28"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "136"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "132"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "134"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "136"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "138"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "140"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "142"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "144"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "146"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "148"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "29"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "138"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "30"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "140"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "30"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "142"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "30"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "144"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "30"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "146"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "30"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "148"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "30"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "150"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "30"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "138"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "140"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "142"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "144"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "146"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "148"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "150"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "152"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "154"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "156"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "158"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "160"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "162"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "195"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "34"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "197"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "34"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "199"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "34"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "201"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "203"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "203"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "205"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "207"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "209"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "211"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "213"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "215"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "217"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "280"], " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "41"]}]}]}]], "Input",
 CellChangeTimes->{{3.68059303767949*^9, 3.680593061018176*^9}, {
   3.6805933481977997`*^9, 3.680593351022195*^9}, {3.680595119487712*^9, 
   3.680595121275807*^9}, 3.680595185238295*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["9", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Section",
 CellChangeTimes->{{3.676024121724681*^9, 3.6760241439329123`*^9}, 
   3.680592881794881*^9, {3.6805930986020117`*^9, 3.680593115362755*^9}, {
   3.6805931851466627`*^9, 3.680593185146817*^9}, {3.68059535504777*^9, 
   3.680595355047944*^9}}],

Cell[CellGroupData[{

Cell["maximal case", "Subsection",
 CellChangeTimes->{{3.680593099366695*^9, 3.6805931298566523`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A91max", "[", 
   RowBox[{"x_", ",", "y_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"1", "-", "y", "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "4"]}], 
    SuperscriptBox["q", "5"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "5"]}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "6"]}], "q"], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "7"]}], 
    SuperscriptBox["q", "3"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "7"]}], "q"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "7"]}], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "8"]}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "8"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "8"]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "9"]}], 
    SuperscriptBox["q", "7"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "9"]}], 
    SuperscriptBox["q", "5"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "9"]}], 
    SuperscriptBox["q", "3"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "9"]}], "q"], "+", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "9"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "9"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "x", " ", 
    SuperscriptBox["y", "9"]}], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "10"]}], 
    SuperscriptBox["q", "7"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "10"]}], 
    SuperscriptBox["q", "5"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "10"]}], 
    SuperscriptBox["q", "3"]], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     SuperscriptBox["y", "10"]}], "q"], "-", 
   RowBox[{"q", " ", "x", " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "x", " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "x", " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", "x", " ", 
    SuperscriptBox["y", "10"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "11"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "12"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "13"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "13"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "13"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "13"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "14"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "15"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "16"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "16"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "17"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "18"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "28"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "30"], " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "19"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "35"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "37"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "20"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "37"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "21"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "21"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "37"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "22"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "23"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "47"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "23"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "47"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "49"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "51"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "53"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "24"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "47"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "49"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "51"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "53"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "55"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "25"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "47"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "49"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "51"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "53"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "55"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "57"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "59"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "61"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "26"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "47"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "49"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "51"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "53"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "55"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "57"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "59"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "61"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "63"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "27"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "39"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "41"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "43"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "45"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "47"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "49"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "51"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "53"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "55"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "57"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "59"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "61"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "63"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "65"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "67"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "69"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "28"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "84"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "29"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "86"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "30"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "86"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "88"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "90"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "31"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "94"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "31"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "88"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "32"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "90"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "32"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "32"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "94"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "32"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "96"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "32"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "88"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "90"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "94"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{"10", " ", 
    SuperscriptBox["q", "96"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "98"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "100"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "102"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "104"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "33"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "90"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "94"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "96"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "98"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "100"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "102"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "104"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "106"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "34"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "90"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "94"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "96"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "98"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"11", " ", 
    SuperscriptBox["q", "100"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"12", " ", 
    SuperscriptBox["q", "102"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"11", " ", 
    SuperscriptBox["q", "104"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "106"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "108"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "110"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "112"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "114"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "35"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "94"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "96"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "98"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "100"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "102"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "104"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "106"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "108"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "110"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "112"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "114"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "116"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "36"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "92"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "94"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "96"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "98"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "100"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "102"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "104"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "106"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "108"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "110"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", "112"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "114"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "116"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "118"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "120"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "122"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "124"], " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "37"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "153"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "40"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "155"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "40"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "157"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "40"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "159"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "40"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "157"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "41"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "159"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "41"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "161"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "41"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "157"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "159"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "161"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "163"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "165"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "167"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "169"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "171"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "42"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "161"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "43"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "163"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "43"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "165"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "43"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "167"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "43"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "169"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "43"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "171"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "43"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "173"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "43"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "161"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "163"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "165"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "167"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "169"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "171"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "173"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", "175"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "177"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "179"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "181"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "183"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "44"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "165"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "167"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "169"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "171"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "173"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "175"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "177"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "179"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "181"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "183"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "185"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "45"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "165"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "167"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "169"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "171"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "173"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "175"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "177"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "179"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "181"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "183"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "185"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "187"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "189"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "191"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "193"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "195"], " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "46"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "246"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "51"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "248"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "51"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "250"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "51"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "252"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "51"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "254"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "51"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "252"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "52"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "254"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "52"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "256"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "52"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "252"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "254"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "256"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "258"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "260"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "262"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "264"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "266"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "268"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "53"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "258"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "54"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "260"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "54"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "262"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "54"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "264"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "54"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "266"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "54"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "268"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "54"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "270"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "54"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "258"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "260"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "262"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "264"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "266"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "268"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "270"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "272"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "274"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "276"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "278"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "280"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "282"], " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "55"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "363"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "62"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "365"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "62"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "367"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "62"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "369"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "62"]}], "+", 
   RowBox[{
    SuperscriptBox["q", "371"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "63"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "371"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "373"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "375"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "377"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "379"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "381"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "383"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "385"], " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "64"]}], "-", 
   RowBox[{
    SuperscriptBox["q", "504"], " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "73"]}]}]}]], "Input",
 CellChangeTimes->{{3.680595036652878*^9, 3.680595047757189*^9}, {
   3.6805953638073673`*^9, 3.680595371799424*^9}, 3.6805954347077227`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{729, 729},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 459, 7, 87, "Text"],
Cell[CellGroupData[{
Cell[1042, 31, 283, 8, 80, "Section"],
Cell[CellGroupData[{
Cell[1350, 43, 102, 1, 44, "Subsection"],
Cell[1455, 46, 352, 9, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1844, 60, 99, 1, 44, "Subsection"],
Cell[1946, 63, 623, 18, 48, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2618, 87, 335, 9, 80, "Section"],
Cell[CellGroupData[{
Cell[2978, 100, 102, 1, 44, "Subsection"],
Cell[3083, 103, 673, 20, 53, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3793, 128, 99, 1, 44, "Subsection"],
Cell[3895, 131, 3789, 120, 160, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7733, 257, 385, 10, 80, "Section"],
Cell[CellGroupData[{
Cell[8143, 271, 102, 1, 44, "Subsection"],
Cell[8248, 274, 3849, 121, 160, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12134, 400, 99, 1, 45, "Subsection"],
Cell[12236, 403, 43318, 1337, 2107, InheritFromParent]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55603, 1746, 384, 10, 81, "Section"],
Cell[CellGroupData[{
Cell[56012, 1760, 102, 1, 45, "Subsection"],
Cell[56117, 1763, 43732, 1343, 2053, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

